Separating Notions of Graph Width: the Adaptive, Normal, Linear, Entropic, and Submodular Width

We describe one explicit simple graph G on 32 vertices whose adaptive, normal, linear, entropic, and submodular widths are pairwise distinct. We compute all these widths exactly, except for the entropic width, where we only give a lower and upper bound. We use Ingleton's inequality and the Zhang-Yeung inequality for upper bounds, and give explicit constructions of modular, normal, linear, entropic, and non-entropic polymatroids for lower bounds.

==> anc/verify.py <==
#!/usr/bin/env python3
"""
Independent verification of every numerical / combinatorial claim in main.tex
("Separating Notions of Graph Width: the Adaptive, Normal, Linear,
 Entropic, and Submodular Width").

Run:   python3 verify.py
Needs: python3 (>=3.8).  scipy+numpy are optional; if present, extra LP
       checks are run showing that 14/11, 9/7 and 4/3 are exactly tight, and
       that 38/29 is tight for the Zhang-Yeung relaxation -- which does NOT
       make it tight for the entropic bound; see the remark after
       Lemma (lem:zy-core).

What is checked
---------------
  A. Section 4: (eq:ing) and (eq:zy) are equivalent to the textbook forms of
     Ingleton's and Zhang-Yeung's inequalities, and (eq:zy-vs-ing) holds.
  B. Section 7: the certificates (eq:shannon-core), (eq:ing-cert), (eq:zy-cert)
     are exact identities, and the coefficient sums 3/4, 7/9, 29/38.
  C. Section 6: |V(G)|=32, |E(G)|=121, G[A]=K_{2,2,2,2,2}, connector degrees,
     and the claim that U_1..U_5 are the minimal central sets inside no
     central edge.  The central variables are X_1..X_5; a string of indices
     denotes the set, so X_123 = {X_1,X_2,X_3}.  Internally they are encoded
     by their indices.
  M. Section 7.1: the modular identity and the central edges giving the bound.
  W. Section 8.3: the uniform modular witness and the bramble bag size bound.
  D. Section 7.4: the entropy table for h_0 and s_1..s_4, and every value of g_E
     displayed in (eq:core-edges)-(eq:core-singletons); g_E is a polymatroid.
     (Labels such as eq:core-edges keep the word "core": they are the LaTeX
     names used in main.tex, not the paper's terminology.)
  E. Sections 8.2, 8.4, and 8.7: F_E is edge dominated (lem:feasible); the bramble is a
     bramble (lem:bramble); F_E(B) >= 635/101.
  F. Section 8.1: the decomposition of lem:decomposition really is a tree
     decomposition, for every choice of i, with the claimed bag values.
  G. Section 8.8: f is a polymatroid, F_P is edge dominated, F_P(B) >= 19/3.
  H. The arithmetic of Theorem 1.
"""

import math
import re
import collections
from fractions import Fraction as F
from itertools import combinations, permutations

FAIL = []


def ok(cond, msg):
    print(("  PASS  " if cond else "  FAIL  ") + msg)
    if not cond:
        FAIL.append(msg)


def head(t):
    print("\n" + "=" * 72 + "\n" + t + "\n" + "=" * 72)


# ------------------------------------------------------------- central sets --
def P(s):
    return frozenset(int(c) for c in str(s))


CENTRAL = [1, 2, 3, 4, 5]
SUBS = [frozenset(c) for k in range(6) for c in combinations(CENTRAL, k)]
E0 = [P(e) for e in (12, 13, 14, 23, 24, 35, 45)]
U = {1: P(123), 2: P(124), 3: P(34), 4: P(15), 5: P(25)}
R_I = {1: 3, 2: 3, 3: 3, 4: 4, 5: 4}


# =========================================================== A + B: algebra ==
class Lin(dict):
    """formal linear combination of the symbols h(S), S a subset of CENTRAL."""

    def __add__(s, o):
        r = Lin(s)
        for k, v in o.items():
            r[k] = r.get(k, 0) + v
            if r[k] == 0:
                del r[k]
        return r

    def __sub__(s, o):
        return s + (o * -1)

    def __mul__(s, c):
        return Lin({k: v * c for k, v in s.items() if v * c != 0})

    __rmul__ = __mul__

    def clean(s):
        # h(empty) = 0 for a polymatroid
        return Lin({k: v for k, v in s.items() if v != 0 and len(k) > 0})


def h(*args):
    t = frozenset()
    for x in args:
        if isinstance(x, (int, str)):
            x = P(x)
        t |= frozenset(x)
    return Lin({frozenset(t): F(1)})


def Hc(A, C=()):
    return h(A, C) - h(C)


def I(A, B, C=()):
    return h(A, C) + h(B, C) - h(A, B, C) - h(C)


def Ing(X, Y, A, B):
    """slack of  I(X;Y) <= I(X;Y|A) + I(X;Y|B) + I(A;B)                (eq:ing)"""
    return I(X, Y, A) + I(X, Y, B) + I(A, B) - I(X, Y)


def ZY(X, Y, A, B):
    """slack of (eq:zy), written exactly as displayed in main.tex."""
    return (I(X, Y, A) + I(X, Y, B) + I(A, B)
            + I(X, Y, A) + I(A, Y, X) + I(A, X, Y) - I(X, Y))


def same(a, b):
    return not (a - b).clean()


head("A.  Section 4 -- the two inequalities are the usual ones")

# Textbook Ingleton (Dougherty-Freiling-Zeger form), on ranks r:
#   r(AB)+r(AC)+r(AD)+r(BC)+r(BD) >= r(A)+r(B)+r(CD)+r(ABC)+r(ABD)
def ingleton_textbook(a, b, c, d):
    L = h(a, b) + h(a, c) + h(a, d) + h(b, c) + h(b, d)
    Rr = h(a) + h(b) + h(c, d) + h(a, b, c) + h(a, b, d)
    return L - Rr


ok(all(same(Ing(*[str(t) for t in q]),
            ingleton_textbook(*[str(t) for t in q]))
       for q in permutations("12345", 4)),
   "(eq:ing) is the textbook Ingleton inequality, all 120 instantiations")

# Textbook Zhang-Yeung:
#   ZY(A,B,C,D) = 2I(A;B|C)+I(A;C|B)+I(B;C|A)+I(A;B|D)+I(C;D)-I(A;B) >= 0
def zy_textbook(A, B, C, D):
    return (2 * I(A, B, C) + I(A, C, B) + I(B, C, A)
            + I(A, B, D) + I(C, D) - I(A, B))


ok(all(same(ZY(*[str(t) for t in q]), zy_textbook(*[str(t) for t in q]))
       for q in permutations("12345", 4)),
   "(eq:zy) is the textbook Zhang-Yeung inequality, all 120 instantiations")

ok(all(same(ZY(*[str(t) for t in q]),
            Ing(*[str(t) for t in q])
            + I(str(q[0]), str(q[1]), str(q[2]))
            + I(str(q[2]), str(q[1]), str(q[0]))
            + I(str(q[2]), str(q[0]), str(q[1])))
       for q in permutations("12345", 4)),
   "(eq:zy-vs-ing):  ZY = Ing + I(X;Y|A) + I(A;Y|X) + I(A;X|Y)")

head("B.  Section 7 -- the three central certificates are exact identities")

ok(same(h(13) + h(23) + h(14) + h(24) - (h(123) + h(124) + h(34)),
        I("1", "2", "3") + I("1", "2", "4") + I("3", "4")),
   "(eq:shannon-core):  h(X_13)+h(X_23)+h(X_14)+h(X_24) - [h(X_123)+h(X_124)+h(X_34)]"
   " = I(X_1;X_2|X_3)+I(X_1;X_2|X_4)+I(X_3;X_4)")
ok((3, 4) == (3, 4), "  its coefficient sums are 3 (left) and 4 (right)  ->  4/3")

LA = h(123) + h(124) + 3 * h(34) + h(15) + h(25)
RA = h(12) + h(13) + h(14) + h(23) + h(24) + 2 * h(35) + 2 * h(45)
ok(same(RA - LA,
        Ing("1", "2", "3", "4") + I("1", "5") + I("2", "5")
        + 2 * I("3", "4", "5") + 2 * Hc("5", "34")),
   "(eq:ing-cert):  rhs-lhs of (eq:ing-core)"
   " = Ing(X_1,X_2;X_3,X_4)+I(X_1;X_5)+I(X_2;X_5)+2I(X_3;X_4|X_5)+2H(X_5|X_34)")
ok((1 + 1 + 3 + 1 + 1, 1 + 1 + 1 + 1 + 1 + 2 + 2) == (7, 9),
   "  its coefficient sums are 7 (left) and 9 (right)  ->  9/7")

LB = 5 * h(123) + 5 * h(124) + 11 * h(34) + 4 * h(15) + 4 * h(25)
RB = (6 * h(12) + 4 * h(13) + 4 * h(14) + 4 * h(23) + 4 * h(24)
      + 8 * h(35) + 8 * h(45))
ok(same(RB - LB,
        ZY("1", "2", "3", "4") + ZY("1", "2", "4", "3")
        + 8 * Hc("5", "34") + 4 * I("1", "5") + 4 * I("2", "5")
        + 8 * I("3", "4", "5") + I("3", "4")),
   "(eq:zy-cert):  rhs-lhs of (eq:zy-core) = ZY(X_1,X_2;X_3,X_4)+ZY(X_1,X_2;X_4,X_3)"
   "+8H(X_5|X_34)+4I(X_1;X_5)+4I(X_2;X_5)+8I(X_3;X_4|X_5)+I(X_3;X_4)")
ok((5 + 5 + 11 + 4 + 4, 6 + 4 + 4 + 4 + 4 + 8 + 8) == (29, 38),
   "  its coefficient sums are 29 (left) and 38 (right)  ->  38/29")

ok(all(s in E0 for s in
       [P(12), P(13), P(14), P(23), P(24), P(35), P(45)]),
   "every set on the right of (eq:ing-core)/(eq:zy-core) is a central edge")

# ================================================================= C: graph ==
head("C.  Section 6 -- the graph G")

anchors = {i: [("a", i, 1), ("a", i, 2)] for i in CENTRAL}
A_all = [v for i in CENTRAL for v in anchors[i]]
conns = {i: [("p", i, k) for k in range(1, R_I[i] + 1)] for i in CENTRAL}
C_all = [v for i in CENTRAL for v in conns[i]]
V = [("x", i) for i in CENTRAL] + A_all + C_all

E = set()
for e in E0:
    u, v = sorted(e)
    E.add(frozenset(((("x", u)), (("x", v)))))
for i in CENTRAL:
    for j in CENTRAL:
        if i < j:
            for u in anchors[i]:
                for v in anchors[j]:
                    E.add(frozenset((u, v)))
for i in CENTRAL:
    for p in conns[i]:
        for v in anchors[i]:
            E.add(frozenset((p, v)))
        for x in U[i]:
            E.add(frozenset((p, ("x", x))))

adj = {v: set() for v in V}
for e in E:
    u, w = tuple(e)
    adj[u].add(w)
    adj[w].add(u)

ok(len(V) == 32, "|V(G)| = 32  (5 central + 10 anchors + 17 connectors)")
ok(len(E) == 121, "|E(G)| = 121  (7 central + 40 anchor + 74 connector)")
ok(all(len(e) == 2 for e in E) and all(v not in adj[v] for v in V),
   "G is simple")
ok(all(len(adj[u] & set(A_all)) == 8 for u in A_all),
   "G[A] = K_{2,2,2,2,2}: every anchor sees the 8 anchors outside its group")
ok(max(len(adj[p]) for p in C_all) == 5,
   "every connector has degree at most 5 (max = 5)")

good = [B for B in SUBS if B and not any(B <= e for e in E0)]
minimal = sorted("".join(map(str, sorted(B))) for B in good
                 if not any(C < B for C in good))
ok(minimal == ["123", "124", "15", "25", "34"],
   "U_1..U_5 are exactly the minimal central sets in no central edge")

# ================================================ M: modular central graph ==
head("M.  Section 7.1 -- the modular central bound")

modular_left = collections.Counter(v for i in (3, 4, 5) for v in U[i])
modular_edges = [P(12), P(35), P(45)]
modular_right = collections.Counter(v for edge in modular_edges for v in edge)
ok(modular_left == modular_right == {1: 1, 2: 1, 3: 1, 4: 1, 5: 2},
   "(eq:modular-core): both modular sums have singleton coefficients 1,1,1,1,2")
ok(all(edge in E0 for edge in modular_edges),
   "the three terms on the right of (eq:modular-core) are central edges")
ok(all(F(len(edge), 2) == 1 for edge in E0)
   and min(F(len(subset), 2) for subset in U.values()) == 1,
   "h(U)=|U|/2 is edge dominated on G_0 and attains M(h)=1")
ok(F(1) < F(14, 11), "the modular central optimum is below the normal optimum")

# ================================================= W: adaptive width ==
head("W.  Section 8.3 -- the adaptive width witness and bag size bound")

ok(all(F(len(edge), 2) == 1 for edge in E),
   "the uniform modular witness h(B)=|B|/2 has value 1 on every edge")
modular_group_minima = []
for i in CENTRAL:
    group_vertices = anchors[i] + conns[i]
    group_pairs = [frozenset((a, p)) for a in anchors[i] for p in conns[i]]
    hitting_sets = [set(chosen)
                   for size in range(len(group_vertices) + 1)
                   for chosen in combinations(group_vertices, size)
                   if all(set(chosen) & pair for pair in group_pairs)]
    minimum = min(map(len, hitting_sets))
    modular_group_minima.append(minimum)
    ok(minimum == 2,
       f"group {i}: meeting every anchor-connector pair requires at least 2 vertices")
modular_bag_minimum = min(map(len, U.values())) + sum(modular_group_minima)
ok(modular_bag_minimum == 12 and F(modular_bag_minimum, 2) == 6,
   "the bramble bag has at least 12 vertices, giving h(B)>=6")
ok(max(6, 5 + 1) == 6, "the modular central bound gives adaptive width at most 6")

# ================================================ D: entropic central graph ==
head("D.  Section 7.4 -- the entropy table and the values of g_E")

A_CONST = 2 - 0.75 * math.log2(3)          # a = H_2(1/4)
ok(4 / 5 < A_CONST < 1, f"4/5 < a < 1   (a = {A_CONST:.9f})")
ok(3 ** 5 < 2 ** 8, "  lower bound a > 4/5 follows from 3^5 < 2^8")


def entropy_profile(varmap):
    pts = [(r, s) for r in (0, 1) for s in (0, 1)]
    out = {}
    for B in SUBS:
        cnt = collections.Counter(
            tuple(varmap[v](r, s) for v in sorted(B)) for r, s in pts)
        out[B] = -sum((n / 4) * math.log2(n / 4) for n in cnt.values())
    return out


h0 = entropy_profile({1: lambda r, s: r & s, 2: lambda r, s: r | s,
                      3: lambda r, s: r, 4: lambda r, s: s,
                      5: lambda r, s: 0})

# q_1..q_4 are GF(2)-linear; entropy = rank.  1 = R, 2 = S, 3 = R xor S.
Q = {1: {1: [], 2: [], 3: [], 4: [1], 5: [1]},
     2: {1: [], 2: [1], 3: [], 4: [2], 5: [2]},
     3: {1: [1], 2: [1], 3: [], 4: [1, 2], 5: [2]},
     4: {1: [1], 2: [2], 3: [], 4: [1, 2], 5: [3]}}


def rank(forms):
    basis = []
    for f in forms:
        for b in basis:
            f = min(f, f ^ b)
        if f:
            basis.append(f)
            basis.sort(reverse=True)
    return len(basis)


q = {j: {B: F(rank([f for v in B for f in Q[j][v]])) for B in SUBS} for j in Q}
PI = [{1: 1, 2: 2, 3: 3, 4: 4, 5: 5}, {1: 2, 2: 1, 3: 3, 4: 4, 5: 5},
      {1: 1, 2: 2, 3: 4, 4: 3, 5: 5}, {1: 2, 2: 1, 3: 4, 4: 3, 5: 5}]
s = {j: {B: sum((q[j][frozenset(pi[v] for v in B)] for pi in PI), F(0)) / 4
         for B in SUBS} for j in Q}

ok(all(frozenset(pi[v] for v in e) in E0 for pi in PI for e in E0),
   "Pi preserves E_0")
ok(all(frozenset(pi[v] for v in U[i]) in U.values()
       for pi in PI for i in CENTRAL),
   "Pi preserves {U_1,...,U_5}")

# the table as printed in main.tex
TABLE = {  # B : (h0 rational part, h0 coeff of a, s1, s2, s3, s4)
    1: (0, 1, 0, F(1, 2), 1, 1), 2: (0, 1, 0, F(1, 2), 1, 1),
    3: (1, 0, F(1, 2), F(1, 2), 1, 1), 4: (1, 0, F(1, 2), F(1, 2), 1, 1),
    5: (0, 0, 1, 1, 1, 1),
    12: (F(3, 2), 0, 0, 1, 1, 2),
    13: (F(3, 2), 0, F(1, 2), 1, F(3, 2), F(3, 2)),
    14: (F(3, 2), 0, F(1, 2), 1, F(3, 2), F(3, 2)),
    23: (F(3, 2), 0, F(1, 2), 1, F(3, 2), F(3, 2)),
    24: (F(3, 2), 0, F(1, 2), 1, F(3, 2), F(3, 2)),
    35: (1, 0, 1, 1, F(3, 2), F(3, 2)), 45: (1, 0, 1, 1, F(3, 2), F(3, 2)),
    123: (2, 0, F(1, 2), F(3, 2), F(3, 2), 2),
    124: (2, 0, F(1, 2), F(3, 2), F(3, 2), 2),
    34: (2, 0, 1, 1, 2, 2),
    15: (0, 1, 1, F(3, 2), 2, 2), 25: (0, 1, 1, F(3, 2), 2, 2),
}
bad = []
for b, (p, c, s1, s2, s3, s4) in TABLE.items():
    B = P(b)
    if abs(float(p) + c * A_CONST - h0[B]) > 1e-12:
        bad.append(("h0", b))
    if (s[1][B], s[2][B], s[3][B], s[4][B]) != (F(s1), F(s2), F(s3), F(s4)):
        bad.append(("s", b))
ok(not bad, f"every row of the entropy table is correct ({len(TABLE)} rows)")

g_E = {B: (10 * h0[B] + 10 * float(s[1][B]) + 24 * float(s[2][B])
         + 14 * float(s[3][B]) + 24 * float(s[4][B])) / 101 for B in SUBS}

ok(all(abs(g_E[e] - 1) < 1e-12 for e in E0), "(eq:core-edges): g_E(e)=1 on E_0")
ok(all(abs(g_E[U[i]] - 130 / 101) < 1e-12 for i in (1, 2, 3)),
   "(eq:core-large): g_E(U_1)=g_E(U_2)=g_E(U_3)=130/101")
ok(all(abs(g_E[U[i]] - (122 + 10 * A_CONST) / 101) < 1e-12 for i in (4, 5)),
   "(eq:core-large): g_E(U_4)=g_E(U_5)=(122+10a)/101")
ok(g_E[U[4]] > 130 / 101, "(eq:core-large): (122+10a)/101 > 130/101")
ok(abs(g_E[P(1)] - (50 + 10 * A_CONST) / 101) < 1e-12 and g_E[P(1)] < 2 / 3,
   "(eq:core-singletons): g_E(1)=g_E(2)=(50+10a)/101 < 2/3")
ok(abs(g_E[P(3)] - 65 / 101) < 1e-12 and g_E[P(3)] < 2 / 3,
   "(eq:core-singletons): g_E(3)=g_E(4)=65/101 < 2/3")
ok(abs(g_E[P(5)] - 72 / 101) < 1e-12 and g_E[P(5)] < 3 / 4,
   "(eq:core-singletons): g_E(5)=72/101 < 3/4")
ok(130 / 101 > 9 / 7, "130/101 > 9/7   (beats the Ingleton bound)")
ok(130 / 101 < 38 / 29, "130/101 < 38/29  (respects the Zhang-Yeung bound)")


def is_polymatroid(fn, ground=CENTRAL, tol=1e-12):
    if abs(fn[frozenset()]) > tol:
        return False
    for B in SUBS:
        for x in ground:
            if x in B:
                continue
            if fn[B | {x}] - fn[B] < -tol:
                return False
    for B in SUBS:
        for x in ground:
            for y in ground:
                if x >= y or x in B or y in B:
                    continue
                if fn[B | {x}] + fn[B | {y}] - fn[B | {x, y}] - fn[B] < -tol:
                    return False
    return True


ok(is_polymatroid(g_E), "g_E is a polymatroid")
entropic_ing_left = (g_E[U[1]] + g_E[U[2]] + 3 * g_E[U[3]]
                     + g_E[U[4]] + g_E[U[5]])
entropic_ing_right = (sum(g_E[P(e)] for e in (12, 13, 14, 23, 24))
                      + 2 * g_E[P(35)] + 2 * g_E[P(45)])
ok(abs(entropic_ing_left - (894 + 20 * A_CONST) / 101) < 1e-12
   and abs(entropic_ing_right - 9) < 1e-12
   and entropic_ing_left > entropic_ing_right
   and (F(894) + 20 * F(4, 5)) / 101 > 9,
   "g_E violates (eq:ing-core): left=(894+20a)/101 > 9=right")

# 202 g_E must be a nonnegative *integer* combination of entropy vectors
lhs202 = {B: 202 * g_E[B] for B in SUBS}
rhs202 = {B: 20 * h0[B] + sum(
    5 * float(q[1][frozenset(pi[v] for v in B)])
    + 12 * float(q[2][frozenset(pi[v] for v in B)])
    + 7 * float(q[3][frozenset(pi[v] for v in B)])
    + 12 * float(q[4][frozenset(pi[v] for v in B)]) for pi in PI)
    for B in SUBS}
ok(all(abs(lhs202[B] - rhs202[B]) < 1e-9 for B in SUBS),
   "(eq:finite-entropy): 202g_E = 20h_0 + sum_pi (5q1+12q2+7q3+12q4) o pi")

# ==================================================== E/G: witnesses on G ====
head("E/G.  Sections 8.2, 8.4, 8.7, 8.8 -- the two witnesses and the bramble")

f_central = {B: (0 if not B else 2 if len(B) == 1 else 3 if B in E0 else 4)
          for B in SUBS}
ok(is_polymatroid({B: float(f_central[B]) for B in SUBS}), "f is a polymatroid")
ok(all((f_central[B] == 4) == (B in good) for B in SUBS if B),
   "f(B)=4 exactly when B lies in no central edge; f(U_i)=4, f(e)=3 on E_0")
poly_zy_left = sum(w * F(f_central[U[i]], 3)
                   for i, w in enumerate((5, 5, 11, 4, 4), start=1))
poly_zy_right = sum(w * F(f_central[P(e)], 3)
                    for e, w in ((12, 6), (13, 4), (14, 4), (23, 4),
                                 (24, 4), (35, 8), (45, 8)))
ok(poly_zy_left == F(116, 3) and poly_zy_right == 38
   and poly_zy_left > poly_zy_right,
   "g_P violates (eq:zy-core): left=116/3 > 38=right")

K = [(F(1, 2 * R_I[i]), frozenset({a, ("p", i, k)}))
     for i in CENTRAL for a in anchors[i] for k in range(1, R_I[i] + 1)]
ok(len(K) == sum(2 * R_I[i] for i in CENTRAL) == 34, "34 coverage sets K_{a,k}")
ok(all(sum(w for w, S_ in K if a in S_) == F(1, 2) for a in A_all),
   "each anchor carries total coverage weight 1/2  (10 anchors -> 5)")


def witness(central_fn):
    def val(B):
        Bs = set(B)
        cx = frozenset(v[1] for v in Bs if v[0] == "x")
        return central_fn(cx) + float(sum(w for w, S_ in K if Bs & S_))
    return val


F_E = witness(lambda cx: g_E[cx])
F_P = witness(lambda cx: f_central[cx] / 3)

for nm, fn in (("F_E  (lem:feasible)", F_E), ("F_P (lem:exact-subw)", F_P)):
    mx = max(fn(e) for e in E)
    ok(mx <= 1 + 1e-12, f"{nm} is edge dominated: max over the 121 edges"
                        f" = {mx:.12f}")

# bramble
def connected(S):
    S = set(S)
    if not S:
        return False
    stack = [next(iter(S))]
    seen = {stack[0]}
    while stack:
        u = stack.pop()
        for w in adj[u] & S:
            if w not in seen:
                seen.add(w)
                stack.append(w)
    return seen == S


def touch(S1, S2):
    return bool(set(S1) & set(S2)) or any(
        frozenset((u, v)) in E for u in S1 for v in S2)


BR = ([frozenset(("x", v) for v in (set(CENTRAL) - set(e))) for e in E0]
      + [S_ for _, S_ in K])
ok(len(BR) == 7 + 34 == 41, "the bramble has 7 + 34 = 41 members")
ok(all(connected(S) for S in BR), "every bramble member is connected")
ok(all(touch(S1, S2) for S1, S2 in combinations(BR, 2)),
   "the 820 pairs of bramble members all touch")

# any bag hitting the bramble
ok(abs((130 / 101 + 5) - 635 / 101) < 1e-12,
   "a bag hitting the bramble has F_E   >= 130/101 + 5 = 635/101")
ok(F(4, 3) + 5 == F(19, 3),
   "a bag hitting the bramble has F_P  >= 4/3     + 5 = 19/3")

# ====================================== F: the decomposition really works ====
head("F.  Section 8.1 -- the decomposition is a tree decomposition")

Aset = set(A_all)
for i in CENTRAL:
    j = 2 if i == 1 else 1
    bags = {"C1": Aset | {("x", v) for v in U[i]},
            "C2": (Aset - set(anchors[i]))
                  | {("x", v) for v in U[i] | U[j]},
            "C3": (Aset - set(anchors[i]) - set(anchors[j]))
                  | {("x", v) for v in CENTRAL}}
    tree = [("C1", "C2"), ("C2", "C3")]
    hosts = [(i, "C1"), (j, "C2")] + [(k, "C3") for k in CENTRAL
                                      if k not in (i, j)]
    host_ok = True
    for grp, hst in hosts:
        for p in conns[grp]:
            if not adj[p] <= bags[hst]:
                host_ok = False
            bags[f"L{p}"] = adj[p] | {p}
            tree.append((hst, f"L{p}"))
    uncovered = [e for e in E if not any(e <= B for B in bags.values())]
    tadj = {n: set() for n in bags}
    for u, w in tree:
        tadj[u].add(w)
        tadj[w].add(u)
    disconnected = []
    for v in V:
        occ = {n for n in bags if v in bags[n]}
        if not occ:
            disconnected.append(v)
            continue
        st = [next(iter(occ))]
        seen = {st[0]}
        while st:
            u = st.pop()
            for w in tadj[u] & occ:
                if w not in seen:
                    seen.add(w)
                    st.append(w)
        if seen != occ:
            disconnected.append(v)
    bound = max(6.0, 5 + min(g_E[U[k]] for k in CENTRAL))
    mxF, mxH = (max(F_E(B) for B in bags.values()),
                max(F_P(B) for B in bags.values()))
    ok(host_ok and not uncovered and not disconnected,
       f"i={i}: every connector's neighbourhood sits in its host; all 121"
       f" edges covered; all 32 vertex occurrences connected")
    if i in (1, 2, 3):                       # i attains min_k g_E(U_k)
        ok(abs(mxF - 635 / 101) < 1e-12,
           f"i={i}: max_t F_E(B_t)    = {mxF:.12f} = 635/101")
    ok(abs(mxH - 19 / 3) < 1e-12,
       f"i={i}: max_t F_P(B_t) = {mxH:.12f} = 19/3")

head("F'.  Figure 3 -- every bag value drawn for the case i=1")

j = 2
bags31 = {
    "C_1": Aset | {("x", v) for v in U[1]},
    "C_2": (Aset - set(anchors[1])) | {("x", v) for v in U[1] | U[j]},
    "C_3": (Aset - set(anchors[1]) - set(anchors[j]))
           | {("x", v) for v in CENTRAL},
}
for nm, (size, num) in zip(("C_1", "C_2", "C_3"),
                           ((13, 635), (12, 558), (11, 457))):
    B = bags31[nm]
    ok(len(B) == size and abs(F_E(B) - num / 101) < 1e-12,
       f"Figure 3: {nm} has {size} vertices and F_E({nm}) = {num}/101"
       f" = {F_E(B):.9f}")
ok(abs(g_E[U[1]] - 130 / 101) < 1e-12
   and abs(g_E[U[1] | U[2]] - 154 / 101) < 1e-12
   and abs(g_E[frozenset(CENTRAL)] - 154 / 101) < 1e-12,
   "Figure 3: the central parts contribute 130/101, 154/101, 154/101")

leafvals = set()
for i in CENTRAL:
    for p in conns[i]:
        leafvals.add(round(F_E(adj[p] | {p}), 9))
ok(leafvals == {round(231 / 101, 9), round((223 + 10 * A_CONST) / 101, 9)},
   "Figure 3: every one of the 17 leaves has F_E = 231/101 or (223+10a)/101")
ok(max(leafvals) < 7 / 3, f"Figure 3: max leaf value {max(leafvals):.9f}"
                          f" < 7/3 = {7/3:.9f}")
ok(max(F_E(B) for B in bags31.values()) == F_E(bags31["C_1"])
   and all(F_E(bags31[n]) < 6 for n in ("C_2", "C_3")),
   "Figure 3: the maximum is at C_1 alone; C_2 and C_3 are below 6")

head("N.  Sections 7.2 and 8.5 -- the normal central bound and normw(G)")

# --- the 18-atom witness g_N of (eq:normal-witness) ---
ATOMS = ([P(1)] * 2 + [P(2)] * 2
         + [P(13), P(23), P(123)]
         + [P(14), P(24), P(124)]
         + [P(35)] * 4 + [P(45)] * 4)
ok(len(ATOMS) == 18, "g_N is built from 18 elements")
gN = {B: F(sum(1 for K in ATOMS if K & B), 11) for B in SUBS}
ok(sum(gN[U[i]] for i in (3, 4, 5)) == F(42, 11)
   and sum(gN[P(e)] for e in (12, 35, 45)) == F(32, 11)
   and F(42, 11) > F(32, 11),
   "g_N violates (eq:modular-core): left=42/11 > 32/11=right")
ok(all(gN[e] <= 1 for e in E0) and gN[P(12)] == F(10, 11)
   and all(gN[e] == 1 for e in E0 if e != P(12)),
   "g_N is edge dominated: g_N(X_12)=10/11 and g_N(e)=1 on the other six")
ok(all(gN[U[i]] == F(14, 11) for i in CENTRAL),
   "g_N(U_i) = 14/11 for all five i")
ok(gN[P(1)] == gN[P(2)] == F(6, 11) and gN[P(3)] == gN[P(4)] == F(7, 11)
   and gN[P(5)] == F(8, 11),
   "(eq:normal-singletons): g_N = 6/11, 6/11, 7/11, 7/11, 8/11 on singletons")
ok(F(6, 11) < F(2, 3) and F(7, 11) < F(2, 3) and F(8, 11) < F(3, 4),
   "  those are below the 2/3 and 3/4 central-connector caps")
ok(F(7, 11) + F(1, 3) == F(32, 33) and F(8, 11) + F(1, 4) == F(43, 44)
   and F(32, 33) <= 1 and F(43, 44) <= 1,
   "central-connector edges: 7/11+1/3 = 32/33 and 8/11+1/4 = 43/44, both <= 1")
ok(is_polymatroid({B: float(gN[B]) for B in SUBS}), "g_N is a polymatroid")

# --- g_N is normal: check (eq:normal:polymatroids) and (eq:normal:moebius) ---
def subsets_of(S):
    S = sorted(S)
    for k in range(len(S) + 1):
        for c in combinations(S, k):
            yield frozenset(c)

def moebius_m(f):
    """m(K) = sum_{A subseteq K} (-1)^{|K\\A|} (f(X) - f(X\\A))"""
    full = frozenset(CENTRAL)
    return {K: sum((-1) ** (len(K - A)) * (f[full] - f[full - A])
                   for A in subsets_of(K))
            for K in SUBS if K}

mN = moebius_m(gN)
ok(all(v >= 0 for v in mN.values()),
   "g_N satisfies (eq:normal:polymatroids): every m(K) >= 0")
ok(all(gN[B] == sum(m for K, m in mN.items() if K & B) for B in SUBS),
   "(eq:normal:moebius) reproduces g_N from its m(K)")
ok({K for K, m in mN.items() if m > 0}
   == {P(1), P(2), P(13), P(23), P(123), P(14), P(24), P(124), P(35), P(45)},
   "the support of m is exactly the ten sets of (eq:tight-atoms)")

# --- the covering certificate of Lemma (lem:normal-core) ---
LAM = {P(123): 1, P(124): 1, P(34): 5, P(15): 2, P(25): 2}
MU = {P(13): 2, P(14): 2, P(23): 2, P(24): 2, P(35): 3, P(45): 3}
ok(sum(LAM.values()) == 11 and sum(MU.values()) == 14,
   "(eq:normal-core): left coefficients sum to 11, right to 14")
ok(set(LAM) == {U[i] for i in CENTRAL}, "  the left sets are exactly U_1..U_5")
ok(set(MU) <= set(E0), "  every set on the right is a central edge")
allK = [K for K in SUBS if K]
def aK(K): return sum(c for S, c in LAM.items() if S & K)
def bK(K): return sum(c for S, c in MU.items() if S & K)
ok(len(allK) == 31 and all(aK(K) <= bK(K) for K in allK),
   "(eq:normal-core) holds atom by atom: a(K) <= b(K) for all 31 nonempty K")
tightK = {K for K in allK if aK(K) == bK(K)}
ok(tightK == {K for K, m in mN.items() if m > 0},
   "equality holds for exactly the ten sets of (eq:tight-atoms)")
PI_ACT = [{1: 1, 2: 2, 3: 3, 4: 4, 5: 5}, {1: 2, 2: 1, 3: 3, 4: 4, 5: 5},
          {1: 1, 2: 2, 3: 4, 4: 3, 5: 5}, {1: 2, 2: 1, 3: 4, 4: 3, 5: 5}]
orbits = {frozenset(frozenset(pi[v] for v in Kk) for pi in PI_ACT)
          for Kk in allK}
ok(len(orbits) == 17, f"the 31 atoms fall into {len(orbits)} orbits under Pi")

# (eq:normal-core) is NOT valid for all polymatroids, nor implied by Ingleton
f3 = {B: F(f_central[B], 3) for B in SUBS}
ok(sum(c * f3[S] for S, c in LAM.items())
   > sum(c * f3[S] for S, c in MU.items()),
   "(eq:normal-core) FAILS for f/3, so it is not a Shannon inequality")

# --- the witness F_N on G, and normw(G) = 69/11 ---
FN = witness(lambda cx: float(gN[cx]))
mx = max(FN(e) for e in E)
ok(mx <= 1 + 1e-12,
   f"F_N is edge dominated on G: max over the 121 edges = {mx:.12f}")
ok(abs((F(14, 11) + 5) - F(69, 11)) == 0 and F(69, 11) > 6,
   "a bag hitting the bramble has F_N >= 14/11 + 5 = 69/11 > 6")
ok(max(F(6), F(5) + F(14, 11)) == F(69, 11), "max{6, 5+14/11} = 69/11")
for i in CENTRAL:
    j = 2 if i == 1 else 1
    bags = {"C1": Aset | {("x", v) for v in U[i]},
            "C2": (Aset - set(anchors[i])) | {("x", v) for v in U[i] | U[j]},
            "C3": (Aset - set(anchors[i]) - set(anchors[j]))
                  | {("x", v) for v in CENTRAL}}
    for grp in CENTRAL:
        for p in conns[grp]:
            bags[f"L{p}"] = adj[p] | {p}
    ok(abs(max(FN(B) for B in bags.values()) - 69 / 11) < 1e-12,
       f"i={i}: max_t F_N(B_t) = 69/11, so width_(F_N)(G) = 69/11")
ok(F(69, 11) < F(44, 7) and F(44, 7) - F(69, 11) == F(1, 77),
   "69/11 < 44/7, and 44/7 - 69/11 = 1/77")

head("L.  Sections 7.3 and 8.6 -- the linear central witness and linw(G)")

# --- the 18-dimensional configuration of (eq:linear-witness), over Q ---
DIM = 18
def _a(i):
    v = [F(0)] * DIM; v[i - 1] = F(1); return v
def _b(i):
    v = [F(0)] * DIM; v[9 + i - 1] = F(1); return v
def _sum(*vs):
    return [sum(c) for c in zip(*vs)]

def qrank(rows):
    rows = [r[:] for r in rows]
    if not rows:
        return 0
    rk = 0
    for c in range(DIM):
        pr = None
        for i in range(rk, len(rows)):
            if rows[i][c] != 0:
                pr = i; break
        if pr is None:
            continue
        rows[rk], rows[pr] = rows[pr], rows[rk]
        pv = rows[rk][c]
        rows[rk] = [x / pv for x in rows[rk]]
        for i in range(len(rows)):
            if i != rk and rows[i][c] != 0:
                fa = rows[i][c]
                rows[i] = [rows[i][k] - fa * rows[rk][k] for k in range(DIM)]
        rk += 1
        if rk == len(rows):
            break
    return rk

VL = {
    3: [_a(i) for i in range(1, 10)],
    4: [_b(i) for i in range(1, 10)],
    5: [_a(i) for i in range(1, 6)] + [_b(i) for i in range(1, 6)],
    1: [_a(6), _a(7), _a(8), _b(6), _b(7), _b(8),
        _sum(_a(9), _a(2), _b(3)), _sum(_b(9), _a(3), _b(2))],
    2: [_a(9), _sum(_a(7), _a(1)), _sum(_a(8), _a(1)),
        _b(9), _sum(_b(7), _b(1)), _sum(_b(8), _b(1)),
        _sum(_a(6), _a(4), _b(5)), _sum(_b(6), _a(5), _b(4))],
}
rL = {B: qrank([v for i in B for v in VL[i]]) for B in SUBS}
ok([rL[P(i)] for i in CENTRAL] == [8, 8, 9, 9, 10],
   "dim V_1..V_5 = 8, 8, 9, 9, 10")
ok(all(rL[e] == 14 for e in E0),
   "every central edge has r(e) = 14, so g_L = r/14 is edge dominated")
ok(all(rL[U[i]] == 18 for i in CENTRAL),
   "r(U_i) = 18 for all five i, so g_L(U_i) = 18/14 = 9/7")
gL = {B: F(rL[B], 14) for B in SUBS}
ok(min(gL[U[i]] for i in CENTRAL) == F(9, 7),
   "min_i g_L(U_i) = 9/7, attaining the Ingleton bound of Lemma (lem:ingleton)")
ok(gL[P(1)] == gL[P(2)] == F(4, 7) and gL[P(3)] == gL[P(4)] == F(9, 14)
   and gL[P(5)] == F(5, 7),
   "(eq:linear-singletons): g_L = 4/7, 4/7, 9/14, 9/14, 5/7 on singletons")
ok(F(4, 7) < F(2, 3) and F(9, 14) < F(2, 3) and F(5, 7) < F(3, 4),
   "  those are below the 2/3 and 3/4 central-connector caps")
ok(F(9, 14) + F(1, 3) == F(41, 42) and F(5, 7) + F(1, 4) == F(27, 28)
   and F(41, 42) <= 1 and F(27, 28) <= 1,
   "central-connector edges: 9/14+1/3 = 41/42 and 5/7+1/4 = 27/28, both <= 1")
ok(is_polymatroid({B: float(gL[B]) for B in SUBS}), "g_L is a polymatroid")

# structural facts quoted in the proof of Lemma (lem:ingleton-tight)
full18 = frozenset(CENTRAL)
ok(rL[P(34)] == 18 and rL[frozenset({3})] + rL[frozenset({4})] == 18,
   "W = V_3 (+) V_4, so r(X_34) = 18")
ok(rL[frozenset({3})] + rL[frozenset({5})] - rL[P(35)] == 5
   and rL[frozenset({4})] + rL[frozenset({5})] - rL[P(45)] == 5,
   "dim(V_5 cap V_3) = dim(V_5 cap V_4) = 5")
ok(rL[P(345)] == rL[P(34)], "V_5 is contained in V_3 + V_4")
ok(rL[frozenset({1})] + rL[frozenset({5})] - rL[P(15)] == 0
   and rL[frozenset({2})] + rL[frozenset({5})] - rL[P(25)] == 0,
   "V_1 and V_2 are complements of V_5, so r(X_15) = r(X_25) = 18")
ok(rL[frozenset({1})] + rL[frozenset({3})] - rL[P(13)] == 3
   and rL[frozenset({2})] + rL[frozenset({3})] - rL[P(23)] == 3,
   "dim(V_1 cap V_3) = dim(V_2 cap V_3) = 3")
ok(rL[frozenset({1})] + rL[frozenset({2})] - rL[P(12)] == 2,
   "dim(V_1 cap V_2) = 2, so r(X_12) = 14")
ok(rL[P(123)] == 18 and rL[P(124)] == 18 and rL[full18] == 18,
   "V_1+V_2+V_3 = V_1+V_2+V_4 = W")

# Ingleton is tight, and the normal covering inequality FAILS here
def IL(A, B_, C=frozenset()):
    A, B_, C = frozenset(A), frozenset(B_), frozenset(C)
    return rL[A | C] + rL[B_ | C] - rL[A | B_ | C] - rL[C]
ing_slack = (IL({1}, {2}, {3}) + IL({1}, {2}, {4}) + IL({3}, {4})
             - IL({1}, {2}))
ok(ing_slack == 0, "the Ingleton slack Ing(X_1,X_2;X_3,X_4) vanishes on this witness")
ok(IL({1}, {5}) == 0 and IL({2}, {5}) == 0 and IL({3}, {4}, {5}) == 0
   and rL[P(345)] - rL[P(34)] == 0,
   "  and so do I(X_1;X_5), I(X_2;X_5), I(X_3;X_4|X_5) and H(X_5|X_34)")
Lc = sum(c * rL[S] for S, c in LAM.items())
Rc = sum(c * rL[S] for S, c in MU.items())
ok(Lc == 198 and Rc == 196 and Lc > Rc,
   f"(eq:normal-core) FAILS on this linear witness: {Lc} > {Rc},"
   " so it is not a linear rank inequality")

# --- the witness F_L on G, and linw(G) = 44/7 ---
FL = witness(lambda cx: float(gL[cx]))
mxl = max(FL(e) for e in E)
ok(mxl <= 1 + 1e-12,
   f"F_L is edge dominated on G: max over the 121 edges = {mxl:.12f}")
ok(F(9, 7) + 5 == F(44, 7) and F(44, 7) > 6,
   "a bag hitting the bramble has F_L >= 9/7 + 5 = 44/7 > 6")
ok(max(F(6), F(5) + F(9, 7)) == F(44, 7), "max{6, 5+9/7} = 44/7")
for i in CENTRAL:
    j = 2 if i == 1 else 1
    bags = {"C1": Aset | {("x", v) for v in U[i]},
            "C2": (Aset - set(anchors[i])) | {("x", v) for v in U[i] | U[j]},
            "C3": (Aset - set(anchors[i]) - set(anchors[j]))
                  | {("x", v) for v in CENTRAL}}
    for grp in CENTRAL:
        for p in conns[grp]:
            bags[f"L{p}"] = adj[p] | {p}
    ok(abs(max(FL(B) for B in bags.values()) - 44 / 7) < 1e-12,
       f"i={i}: max_t F_L(B_t) = 44/7, so width_(F_L)(G) = 44/7")
ok(F(44, 7) - F(69, 11) == F(1, 77),
   "linw(G) - normw(G) = 44/7 - 69/11 = 1/77 > 0")
ok(F(6) < F(69, 11) < F(44, 7) < F(635, 101) <= F(183, 29) < F(19, 3),
   "the full chain 6 < 69/11 < 44/7 < 635/101 <= 183/29 < 19/3")

head("Fig.  Figure 1 is drawn from the same graph it claims to draw")

# Parse the TikZ source of Figure 1 out of main.tex and rebuild its edge set.
# Central vertices are (xN), anchors (aIK), connectors (pIK). Anchor edges
# use radial segments and concentric exterior arcs.
import os
_here = os.path.dirname(os.path.abspath(__file__))
try:
    tex = open(os.path.join(_here, "..", "main.tex")).read()
except OSError:
    tex = None
if tex is None:
    ok(False, "main.tex not readable from the parent of anc/")
else:
    _lab = tex.index("\\label{fig:graph32}")
    fig = tex[tex.rindex("\\begin{tikzpicture}", 0, _lab):_lab]

    def node_of(tok):
        if tok.startswith("x"):
            return ("x", int(tok[1]))
        if tok.startswith("a"):
            return ("a", int(tok[1]), int(tok[2]))
        if tok.startswith("p"):
            return ("p", int(tok[1]), int(tok[2]))
        raise ValueError(tok)

    drawn = set()
    for m in re.finditer(r"\\draw \((\w+)\) -- \((\w+)\);", fig):
        drawn.add(frozenset((node_of(m.group(1)), node_of(m.group(2)))))
    anchor_coords = {
        m[1]: (float(m[2]), float(m[3]))
        for m in re.finditer(
            r"\\coordinate \((a\d+)\) at \(([-\d.]+):([\d.]+)\);", fig)
    }
    routes = list(re.finditer(
        r"\\draw \((a\d+)\) -- \(([-\d.]+):([\d.]+)\) "
        r"arc\[start angle=([-\d.]+), end angle=([-\d.]+), "
        r"radius=([\d.]+)\] -- \((a\d+)\);", fig))
    exterior = len(anchor_coords) == 10
    for m in routes:
        u, angle, radius, start, end, arc_radius, v = m.groups()
        angle, radius, start, end, arc_radius = map(
            float, (angle, radius, start, end, arc_radius))
        drawn.add(frozenset((node_of(u), node_of(v))))
        # Matching polar angles make both endpoint segments radial;
        # the intervening arc is centered at the origin, outside all anchors.
        exterior &= (abs(angle - start) < 1e-9
                     and abs(radius - arc_radius) < 1e-9
                     and abs((start - anchor_coords[u][0] + 180) % 360 - 180) < 1e-9
                     and abs((end - anchor_coords[v][0] + 180) % 360 - 180) < 1e-9
                     and radius > max(r for _, r in anchor_coords.values()))
    narc = len(routes)
    ok(narc == 40, f"the figure draws {narc} anchor-anchor arcs (expected 40)")
    ok(exterior and narc == 40,
       "all 40 anchor edges follow radial segments and arcs outside the anchor circle")
    ok(len(drawn) == 121,
       f"the figure draws {len(drawn)} distinct edges (expected 121)")
    ok(drawn == E, "the figure's edge set is EXACTLY E(G) -- no edge added,"
                   " none missing, none duplicated")

    # the caption's pentagon claim: consecutive central vertices round the draw
    ang = {}
    for m in re.finditer(r"\\coordinate \(x(\d)\) at \(([-\d.]+):", fig):
        ang[int(m.group(1))] = float(m.group(2)) % 360
    ok(len(ang) == 5, "five central coordinates found in the figure")
    order = [v for v, _ in sorted(ang.items(), key=lambda kv: kv[1])]
    sides = {frozenset((order[i], order[(i + 1) % 5])) for i in range(5)}
    diags = {frozenset(c) for c in combinations(CENTRAL, 2)} - sides
    e0 = {frozenset(e) for e in E0}
    ok(sides <= e0,
       "all five pentagon sides are central edges, as the caption says")
    ok(len(diags & e0) == 2 and len(diags - e0) == 3,
       "exactly two diagonals are central edges; the other three are the"
       " non-edges X_34, X_15, X_25")
    ok((diags - e0) == {U[3], U[4], U[5]},
       "  and those three diagonals are precisely U_3, U_4, U_5")

head("Remaining arithmetic")
ok(max(F(6), F(5) + F(9, 7)) == F(44, 7), "max{6, 5+9/7}   = 44/7")
ok(max(F(6), F(5) + F(130, 101)) == F(635, 101), "max{6, 5+130/101} = 635/101")
ok(max(F(6), F(5) + F(38, 29)) == F(183, 29), "max{6, 5+38/29}  = 183/29")
ok(max(F(6), F(5) + F(4, 3)) == F(19, 3), "max{6, 5+4/3}   = 19/3")

# ============================================================ H: Theorem 1 ===
head("H.  Theorem 1 -- the arithmetic")
ok(F(69, 11) - F(6) == F(3, 11) > 0,
   "normw(G) - adw(G) = 69/11 - 6 = 3/11 > 0")
ok(F(44, 7) < F(635, 101) <= F(183, 29) < F(19, 3),
   "44/7 < 635/101 <= 183/29 < 19/3")
ok(F(635, 101) - F(44, 7) == F(1, 707), "635/101 - 44/7  = 1/707")
ok(F(19, 3) - F(183, 29) == F(2, 87), "19/3   - 183/29 = 2/87")

# ================================================= optional LP tightness =====
missing_dependencies = False
try:
    import numpy as np
    from scipy.optimize import linprog
except ImportError:
    missing_dependencies = True
    print("\n(scipy/numpy not found -- skipping the optional LP checks)")
else:
    head("Optional -- LP: how tight each central bound is")

    def poly_rows(n):
        N = 1 << n
        rows = []
        for S in range(N):
            for i in range(n):
                if S >> i & 1:
                    continue
                rows.append({S: 1, S | 1 << i: -1})
        for S in range(N):
            for i in range(n):
                for j in range(i + 1, n):
                    if (S >> i & 1) or (S >> j & 1):
                        continue
                    d = collections.Counter()
                    for k, c in ((S | 1 << i, -1), (S | 1 << j, -1),
                                 (S | 1 << i | 1 << j, 1), (S, 1)):
                        d[k] += c
                    rows.append(dict(d))
        return rows

    def lp_max_min(extra=(), return_h=False):
        n, N = 5, 32
        rows = poly_rows(n)
        b = [0.0] * len(rows)
        rows += list(extra)
        b += [0.0] * len(extra)
        masks = {}
        for s_ in (12, 13, 14, 23, 24, 35, 45):
            m = 0
            for c in str(s_):
                m |= 1 << (int(c) - 1)
            rows.append({m: 1.0})
            b.append(1.0)
        A = np.zeros((len(rows), N + 1))
        for t, r in enumerate(rows):
            for k, v in r.items():
                A[t, k] = v
        for u in (U[i] for i in CENTRAL):
            m = 0
            for x in u:
                m |= 1 << (x - 1)
            row = np.zeros(N + 1)
            row[m] = -1.0
            row[N] = 1.0
            A = np.vstack([A, row])
            b.append(0.0)
        c = np.zeros(N + 1)
        c[N] = -1.0
        bnd = [(0, None)] * (N + 1)
        bnd[0] = (0, 0)
        res = linprog(c, A_ub=A, b_ub=np.array(b), bounds=bnd, method="highs")
        if return_h:
            return -res.fun, [float(t) for t in res.x[:N]]
        return -res.fun

    def as_rows(fn):
        out = []
        for quad in permutations(range(5), 4):
            x, y, a, bq = [1 << t for t in quad]
            d = collections.Counter()
            for k, v in fn(x, y, a, bq).items():
                m = 0
                for e in k:
                    m |= 1 << (e - 1)
                d[m] -= v
            out.append({k: float(v) for k, v in d.items()})
        return out

    base = lp_max_min()
    ok(abs(base - 4 / 3) < 1e-9,
       f"max_h min_i h(U_i) over polymatroids            = {base:.9f} = 4/3")

    def IngM(x, y, a, b):
        def mk(A_, B_, C_=0):
            d = collections.Counter()
            for k, v in ((A_ | C_, 1), (B_ | C_, 1), (A_ | B_ | C_, -1),
                         (C_, -1)):
                d[k] += v
            return d

        def add(d1, d2, sgn=1):
            r = collections.Counter(d1)
            for k, v in d2.items():
                r[k] += sgn * v
            return r
        d = add(add(add(mk(x, y, a), mk(x, y, b)), mk(a, b)), mk(x, y), -1)
        return {frozenset(t + 1 for t in range(5) if k >> t & 1): v
                for k, v in d.items()}

    def ZYM(x, y, a, b):
        def mk(A_, B_, C_=0):
            d = collections.Counter()
            for k, v in ((A_ | C_, 1), (B_ | C_, 1), (A_ | B_ | C_, -1),
                         (C_, -1)):
                d[k] += v
            return d

        def add(d1, d2, sgn=1):
            r = collections.Counter(d1)
            for k, v in d2.items():
                r[k] += sgn * v
            return r
        d = mk(x, y, a)
        for t in (mk(x, y, b), mk(a, b), mk(x, y, a), mk(a, y, x),
                  mk(a, x, y)):
            d = add(d, t)
        d = add(d, mk(x, y), -1)
        return {frozenset(t + 1 for t in range(5) if k >> t & 1): v
                for k, v in d.items()}

    v_ing = lp_max_min(as_rows(IngM))
    ok(abs(v_ing - 9 / 7) < 1e-9,
       f"max_h min_i h(U_i) with all Ingleton instances  = {v_ing:.9f} = 9/7")
    v_zy, h_zy = lp_max_min(as_rows(ZYM), return_h=True)
    ok(abs(v_zy - 38 / 29) < 1e-9,
       f"max_h min_i h(U_i) with all Zhang-Yeung ones    = {v_zy:.9f} = 38/29")

    # as_rows ranges over permutations of the five SINGLETONS, so the two LPs
    # above impose (eq:ing) and (eq:zy) only at single central variables --
    # which is all the derivations of (eq:ing-core) and (eq:zy-core) use.  The
    # remark after Lemma (lem:zy-core) claims more for 38/29: it is the optimum over
    # the polymatroids obeying EVERY instance of (eq:zy), with X, Y, A, B
    # arbitrary nonempty subsets.  Extra constraints can only lower an
    # optimum, so it is enough to check that the h found above already obeys
    # all 31^4 = 923521 instances; then it stays feasible and the value is
    # unchanged.  (For 9/7 no such check is needed: g_L is a genuine linear
    # polymatroid, so it satisfies every instance of (eq:ing) by construction.)
    def _I(hv, A_, B_, C_=0):
        return hv[A_ | C_] + hv[B_ | C_] - hv[A_ | B_ | C_] - hv[C_]

    def zy_slack(hv, x, y, a, b):
        return (2 * _I(hv, x, y, a) + _I(hv, x, y, b) + _I(hv, a, b)
                + _I(hv, a, y, x) + _I(hv, a, x, y) - _I(hv, x, y))

    nz, worst, arg = 0, None, None
    for x in range(1, 32):
        for y in range(1, 32):
            for a in range(1, 32):
                for b in range(1, 32):
                    sl = zy_slack(h_zy, x, y, a, b)
                    nz += 1
                    if worst is None or sl < worst:
                        worst, arg = sl, (x, y, a, b)
    ok(worst > -1e-7,
       f"that optimum obeys all {nz} instances of (eq:zy) over arbitrary"
       f" subsets (min slack {worst:+.2e}),")
    ok(worst > -1e-7,
       "  so 38/29 is the optimum over EVERY instance, not just the"
       " single-variable ones")

    # the normal cone: optimise directly over the atom weights m(K) >= 0
    atoms = [Kk for Kk in SUBS if Kk]
    nva = len(atoms) + 1
    def hrow(S):
        r = np.zeros(nva)
        for idx, Kk in enumerate(atoms):
            if Kk & S:
                r[idx] = 1.0
        return r
    Aa, ba = [], []
    for e in E0:
        Aa.append(hrow(e)); ba.append(1.0)
    for i in CENTRAL:
        row = -hrow(U[i]); row[nva - 1] = 1.0
        Aa.append(row); ba.append(0.0)
    ca = np.zeros(nva); ca[nva - 1] = -1.0
    ra = linprog(ca, A_ub=np.array(Aa), b_ub=np.array(ba),
                 bounds=[(0, None)] * (nva - 1) + [(None, None)],
                 method="highs")
    ok(abs(-ra.fun - 14 / 11) < 1e-9,
       f"max_h min_i h(U_i) over NORMAL h                = {-ra.fun:.9f} = 14/11")
    ok(-ra.fun < v_ing - 1e-9,
       "  strictly below the Ingleton optimum 9/7, so normal is a real"
       " restriction here")

    # h(union of m anchor groups) <= m
    for m in range(2, 6):
        n = 2 * m
        N = 1 << n
        rows = poly_rows(n)
        b = [0.0] * len(rows)
        for u in range(n):
            for v in range(u + 1, n):
                if u // 2 != v // 2:
                    rows.append({(1 << u) | (1 << v): 1.0})
                    b.append(1.0)
        A = np.zeros((len(rows), N))
        for t, r in enumerate(rows):
            for k, v in r.items():
                A[t, k] = v
        c = np.zeros(N)
        c[N - 1] = -1.0
        bnd = [(0, None)] * N
        bnd[0] = (0, 0)
        res = linprog(c, A_ub=A, b_ub=np.array(b), bounds=bnd, method="highs")
        ok(-res.fun <= m + 1e-7,
           f"(eq:cover) for K_{{2}}^{{x{m}}}: max h(all {n} anchors)"
           f" = {-res.fun:.9f} <= {m}")

print("\n" + "=" * 72)
if FAIL:
    print(f"{len(FAIL)} CHECK(S) FAILED:")
elif missing_dependencies:
    print("MISSING DEPENDENCIES: numpy/scipy -- LP checks not run")
else:
    print("ALL CHECKS PASSED")
for m in FAIL:
    print("   " + m)
print("=" * 72)
raise SystemExit(1 if FAIL else 0)

